Distributed Optimization With Event-triggered Communication via Input Feedforward Passivity

In this work, we address the distributed optimization problem with event-triggered communication by the notion of input feedforward passivity (IFP). First, we analyze the distributed continuous-time algorithm over uniformly jointly strongly connected balanced digraphs in an IFP-based framework. Then, we propose a distributed event-triggered communication mechanism for this algorithm. Next, we discretize the continuous-time algorithm by the forward Euler method with a constant stepsize irrelevant to network size, and show that the discretization can be seen as a stepsize-dependent passivity degradation of the input feedforward passivity. Thus, the discretized system preserves the IFP property and enables the same event-triggered communication mechanism but without Zeno behavior due to the discrete-time nature. Finally, a numerical example is presented to illustrate our results.

==> Distributed_optimization_event.m <==
clear all;
%% parameters
N = 5;
% dimension of variables x_i
dim = 1;
% coupling gain
global beta;
beta = 0.2; %supposed to be less than 0.25
%% cost functions, h is the inverse of gradient
global mu l;
mu = zeros(N,1); l = zeros(N,1);
syms x1 x2 x3 x4 x5;
f1 = 0.5*x1^2+3*x1+1;
gf1 = simplify(diff(f1,x1));
hessian_1 = simplify(hessian(f1,x1));
mu(1) = 1; l(1) = 1;

f2 = 1/2*x2^2-x2;
gf2 = simplify(diff(f2,x2));
hessian_2 = simplify(hessian(f2,x2));
mu(2)= 1; l(2) = 1;

f3 = x3^2 + sin(x3);
gf3 = simplify(diff(f3,x3));
hessian_3 = simplify(hessian(f2,x3));
mu(3) = 1; l(3) = 3;

f4=log(exp(2*x4)+1) + 0.5*x4^2;
gf4=simplify(diff(f4,x4));
hessian_4 = simplify(hessian(f4,x4));
mu(4) = 1; l(4)=2;

f5=log(exp(2*x5)+exp(-0.2*x5)) + 0.6*x5^2;
gf5=simplify(diff(f5,x5));
hessian_5 = simplify(hessian(f5,x5));
mu(5) = 1.2; l(5)=2.41;

% f6=log(exp(-0.5*x6)+exp(0.3*x6)) + 0.5*x6^2;
% gf6=simplify(diff(f6,x6));
% hessian_6 = simplify(hessian(f6,x6));
% mu6 = 1; l6= 29/25;

%% initial conditions
global hat_Y;
x0 = [subs(gf1,x1,rand(1));subs(gf2,x2,rand(1));subs(gf3,x3,rand(1));
    subs(gf4,x4,rand(1));subs(gf5,x5,rand(1))];
lam0 = 0*[rand(N*dim,1)];
hat_Y = double(x0);
Y0 = double([x0;lam0]);
%% graph Laplacian
global L1 L2;
L1 = [0 0 0 0 0;
     0 0 0 0 0;
     0 0 1 -1 0;
     0 0 -1 1 0;
     0 0 0 0 0];
 L2=[1 0 -1 0 0;
     -1 1 0 0 0;
     0 -1 1 0 0;
     0 0 0 1 -1;
     0 0 0 -1 1];
% L = kron(L, eye(dim));
%% event-triggered parameter
global c counter counter_discrete;
c = ones(N,1);
counter = ones(N,1);
counter_discrete = ones(N,1);
%% run distributed algorithm
T = 60;
% continuous-time
tspan = [0 T];
[t, Y] = ode23(@distributed_algorithn_event, tspan, Y0);
% discrete-time
global stepsize
stepsize =  0.1;
K = ceil(T/stepsize);
Y_discrete = distributed_discrete_algorithn_event(K,Y0);
%% Plot of x continuous-time
figure
% subplot(2,1,1)
for i = 1:N
    plot(t, Y(:,i),'LineWidth',2);
    hold on;
end
xlabel('Time (s)','fontsize',20);
ylabel('$x_i$','interpreter','latex','fontsize',30);
%% Plot of trigger instant continuous-time
figure
% subplot(2,1,2)
for i = 1: N
    scatter(counter(i,:), i*ones(size(counter(i,:))), 'x');
    hold on;
end
axis([0 T 0 6]);
xlabel('Time (s)','fontsize',20);
ylabel('${x}_i$ \textrm{trigger instant}','interpreter','latex','fontsize',29);

%% Plot of x discrete-time
figure
for i = 1:N
    plot(Y_discrete(i,:),'LineWidth',2);
    hold on;
end
xlabel('Step','fontsize',20);
ylabel('$x_i$','interpreter','latex','fontsize',30);

%% Plot of trigger instant discrete-time
figure
% subplot(2,1,2)
for i = 1: N
    scatter(counter_discrete(i,:), i*ones(size(counter_discrete(i,:))), 'x');
    hold on;
end
axis([0 K+1 0 6]);
xlabel('Time (s)','fontsize',20);
ylabel('${x}_i$ \textrm{trigger instant}','interpreter','latex','fontsize',29);

==> Event-triggered arxiv/Distributed_optimization_event.m <==
clear all;
%% parameters
N = 5;
% dimension of variables x_i
dim = 1;
% coupling gain
global beta;
beta = 0.2; %supposed to be less than 0.25
%% cost functions, h is the inverse of gradient
global mu l;
mu = zeros(N,1); l = zeros(N,1);
syms x1 x2 x3 x4 x5;
f1 = 0.5*x1^2+3*x1+1;
gf1 = simplify(diff(f1,x1));
hessian_1 = simplify(hessian(f1,x1));
mu(1) = 1; l(1) = 1;

f2 = 1/2*x2^2-x2;
gf2 = simplify(diff(f2,x2));
hessian_2 = simplify(hessian(f2,x2));
mu(2)= 1; l(2) = 1;

f3 = x3^2 + sin(x3);
gf3 = simplify(diff(f3,x3));
hessian_3 = simplify(hessian(f2,x3));
mu(3) = 1; l(3) = 3;

f4=log(exp(2*x4)+1) + 0.5*x4^2;
gf4=simplify(diff(f4,x4));
hessian_4 = simplify(hessian(f4,x4));
mu(4) = 1; l(4)=2;

f5=log(exp(2*x5)+exp(-0.2*x5)) + 0.6*x5^2;
gf5=simplify(diff(f5,x5));
hessian_5 = simplify(hessian(f5,x5));
mu(5) = 1.2; l(5)=2.41;

% f6=log(exp(-0.5*x6)+exp(0.3*x6)) + 0.5*x6^2;
% gf6=simplify(diff(f6,x6));
% hessian_6 = simplify(hessian(f6,x6));
% mu6 = 1; l6= 29/25;

%% initial conditions
global hat_Y;
x0 = [subs(gf1,x1,rand(1));subs(gf2,x2,rand(1));subs(gf3,x3,rand(1));
    subs(gf4,x4,rand(1));subs(gf5,x5,rand(1))];
lam0 = 0*[rand(N*dim,1)];
hat_Y = double(x0);
Y0 = double([x0;lam0]);
%% graph Laplacian
global L1 L2;
L1 = [0 0 0 0 0;
     0 0 0 0 0;
     0 0 1 -1 0;
     0 0 -1 1 0;
     0 0 0 0 0];
 L2=[1 0 -1 0 0;
     -1 1 0 0 0;
     0 -1 1 0 0;
     0 0 0 1 -1;
     0 0 0 -1 1];
% L = kron(L, eye(dim));
%% event-triggered parameter
global c counter counter_discrete;
c = ones(N,1);
counter = ones(N,1);
counter_discrete = ones(N,1);
%% run distributed algorithm
T = 60;
% continuous-time
tspan = [0 T];
[t, Y] = ode23(@distributed_algorithn_event, tspan, Y0);
% discrete-time
global stepsize
stepsize =  0.1;
K = ceil(T/stepsize);
Y_discrete = distributed_discrete_algorithn_event(K,Y0);
%% Plot of x continuous-time
figure
% subplot(2,1,1)
for i = 1:N
    plot(t, Y(:,i),'LineWidth',2);
    hold on;
end
xlabel('Time (s)','fontsize',20);
ylabel('$x_i$','interpreter','latex','fontsize',30);
%% Plot of trigger instant continuous-time
figure
% subplot(2,1,2)
for i = 1: N
    scatter(counter(i,:), i*ones(size(counter(i,:))), 'x');
    hold on;
end
axis([0 T 0 6]);
xlabel('Time (s)','fontsize',20);
ylabel('${x}_i$ \textrm{trigger instant}','interpreter','latex','fontsize',29);

%% Plot of x discrete-time
figure
for i = 1:N
    plot(Y_discrete(i,:),'LineWidth',2);
    hold on;
end
xlabel('Step','fontsize',20);
ylabel('$x_i$','interpreter','latex','fontsize',30);

%% Plot of trigger instant discrete-time
figure
% subplot(2,1,2)
for i = 1: N
    scatter(counter_discrete(i,:), i*ones(size(counter_discrete(i,:))), 'x');
    hold on;
end
axis([0 K+1 0 6]);
xlabel('Time (s)','fontsize',20);
ylabel('${x}_i$ \textrm{trigger instant}','interpreter','latex','fontsize',29);

==> Event-triggered arxiv/distributed_algorithn_event.m <==
function out = distributed_algorithn_event(t,Y)
global c hat_Y beta mu L1 L2 counter;% l Y0;

gl1 = (Y(1) + 3);
gl2 = (Y(2) - 1);
gl3 = (2*Y(3) + cos(Y(3)));
gl4 = Y(4) + (2*exp(2*Y(4)))/(exp(2*Y(4)) + 1);
gl5 = (6*Y(5) + 10*exp((11*Y(5))/5) + 6*Y(5)*exp((11*Y(5))/5) - 1)/(5*(exp((11*Y(5))/5) + 1));

if rem(t,2) < 1
    L=L1;
%    A=eye(6).*L-L;
else
    L=L2;
%    A=eye(6).*L-L;
end

%% event-triggered scheme
error = hat_Y - Y(1:5);
error_neighbor = (L*hat_Y); % already assume aij = 1
ifpbalance = (1/2 - beta./mu);
for i = 1: 5
    if L(i,i) > 0
        if error(i)^2 >= c(i)*ifpbalance(i)^2*error_neighbor(i)^2
        hat_Y(i) = Y(i);
        counter(i,end+1) = t;
        else end
    else end
end
%%

dx = -[gl1; gl2; gl3; gl4; gl5] - Y(6:10);

dlambda = beta*L*hat_Y;
% dlambda = beta*L*Y(1:5);
out = [dx; dlambda];
end



==> Event-triggered arxiv/distributed_discrete_algorithn_event.m <==
function out = distributed_discrete_algorithn_event(K,Y)
global c hat_Y beta mu L1 L2 counter_discrete stepsize;
for k = 1: K
gl1 = (Y(1,k) + 3);
gl2 = (Y(2,k) - 1);
gl3 = (2*Y(3,k) + cos(Y(3,k)));
gl4 = Y(4,k) + (2*exp(2*Y(4,k)))/(exp(2*Y(4,k)) + 1);
gl5 = (6*Y(5,k) + 10*exp((11*Y(5,k))/5) + 6*Y(5,k)*exp((11*Y(5,k))/5) - 1)/(5*(exp((11*Y(5,k))/5) + 1));

if rem(k*stepsize,2) < 1
    L=L1;
%    A=eye(6).*L-L;
else
    L=L2;
%    A=eye(6).*L-L;
end

%% event-triggered scheme
error = hat_Y - Y(1:5,k);
error_neighbor = (L*hat_Y); % already assume aij = 1
ifpbalance = (1/2 - beta./mu);
for i = 1: 5
    if L(i,i) > 0
        if error(i)^2 >= c(i)*ifpbalance(i)^2*error_neighbor(i)^2
        hat_Y(i) = Y(i,k);
        counter_discrete(i,end+1) = k;
        else end
    else end
end
%%

Y(1:5,k+1) = Y(1:5,k) + stepsize*(-[gl1; gl2; gl3; gl4; gl5] - Y(6:10,k));
Y(6:10,k+1) = Y(6:10,k) + stepsize*(beta*L*hat_Y);

end
% dlambda = beta*L*hat_Y;

out = Y;
end

==> distributed_algorithn_event.m <==
function out = distributed_algorithn_event(t,Y)
global c hat_Y beta mu L1 L2 counter;% l Y0;

gl1 = (Y(1) + 3);
gl2 = (Y(2) - 1);
gl3 = (2*Y(3) + cos(Y(3)));
gl4 = Y(4) + (2*exp(2*Y(4)))/(exp(2*Y(4)) + 1);
gl5 = (6*Y(5) + 10*exp((11*Y(5))/5) + 6*Y(5)*exp((11*Y(5))/5) - 1)/(5*(exp((11*Y(5))/5) + 1));

if rem(t,2) < 1
    L=L1;
%    A=eye(6).*L-L;
else
    L=L2;
%    A=eye(6).*L-L;
end

%% event-triggered scheme
error = hat_Y - Y(1:5);
error_neighbor = (L*hat_Y); % already assume aij = 1
ifpbalance = (1/2 - beta./mu);
for i = 1: 5
    if L(i,i) > 0
        if error(i)^2 >= c(i)*ifpbalance(i)^2*error_neighbor(i)^2
        hat_Y(i) = Y(i);
        counter(i,end+1) = t;
        else end
    else end
end
%%

dx = -[gl1; gl2; gl3; gl4; gl5] - Y(6:10);

dlambda = beta*L*hat_Y;
% dlambda = beta*L*Y(1:5);
out = [dx; dlambda];
end



==> distributed_discrete_algorithn_event.m <==
function out = distributed_discrete_algorithn_event(K,Y)
global c hat_Y beta mu L1 L2 counter_discrete stepsize;
for k = 1: K
gl1 = (Y(1,k) + 3);
gl2 = (Y(2,k) - 1);
gl3 = (2*Y(3,k) + cos(Y(3,k)));
gl4 = Y(4,k) + (2*exp(2*Y(4,k)))/(exp(2*Y(4,k)) + 1);
gl5 = (6*Y(5,k) + 10*exp((11*Y(5,k))/5) + 6*Y(5,k)*exp((11*Y(5,k))/5) - 1)/(5*(exp((11*Y(5,k))/5) + 1));

if rem(k*stepsize,2) < 1
    L=L1;
%    A=eye(6).*L-L;
else
    L=L2;
%    A=eye(6).*L-L;
end

%% event-triggered scheme
error = hat_Y - Y(1:5,k);
error_neighbor = (L*hat_Y); % already assume aij = 1
ifpbalance = (1/2 - beta./mu);
for i = 1: 5
    if L(i,i) > 0
        if error(i)^2 >= c(i)*ifpbalance(i)^2*error_neighbor(i)^2
        hat_Y(i) = Y(i,k);
        counter_discrete(i,end+1) = k;
        else end
    else end
end
%%

Y(1:5,k+1) = Y(1:5,k) + stepsize*(-[gl1; gl2; gl3; gl4; gl5] - Y(6:10,k));
Y(6:10,k+1) = Y(6:10,k) + stepsize*(beta*L*hat_Y);

end
% dlambda = beta*L*hat_Y;

out = Y;
end
